Composable Generative Models

Generative modeling has recently seen many exciting developments with the advent of deep generative architectures such as Variational Auto-Encoders (VAE) or Generative Adversarial Networks (GAN). The ability to draw synthetic i.i.d. observations with the same joint probability distribution as a given dataset has a wide range of applications including representation learning, compression or imputation. It appears that it also has many applications in privacy preserving data analysis, especially when used in conjunction with differential privacy techniques. This paper focuses on synthetic data generation models with privacy preserving applications in mind. It introduces a novel architecture, the Composable Generative Model (CGM) that is state-of-the-art in tabular data generation. Any conditional generative model can be used as a sub-component of the CGM, including CGMs themselves, allowing the generation of numerical, categorical data as well as images, text, or time series. The CGM has been evaluated on 13 datasets (6 standard datasets and 7 simulated) and compared to 14 recent generative models. It beats the state of the art in tabular data generation by a significant margin.

==> tables/build_recap.py <==
import os
import pandas as pd

# Build dataframe
leaderboard = pd.read_csv(
    os.path.join(".", "tables", "leaderboard.csv"), index_col=0
)
leaderboard = leaderboard.drop("timestamp", axis=1)

real_cols = [
    "adult/accuracy",
    "adult/f1",
    "census/accuracy",
    "census/f1",
    "covtype/accuracy",
    "covtype/macro_f1",
    # "covtype/micro_f1",
    "credit/accuracy",
    "credit/f1",
    "intrusion/accuracy",
    "intrusion/macro_f1",
    # "intrusion/micro_f1",
]

synthetic_cols = [
    "grid/syn_likelihood",
    "grid/test_likelihood",
    "gridr/syn_likelihood",
    "gridr/test_likelihood",
    "ring/syn_likelihood",
    "ring/test_likelihood",
]

bayesian_cols = [
    "alarm/syn_likelihood",
    "alarm/test_likelihood",
    "asia/syn_likelihood",
    "asia/test_likelihood",
    "child/syn_likelihood",
    "child/test_likelihood",
    "insurance/syn_likelihood",
    "insurance/test_likelihood",
]

models = {
    "UniformSynthesizer": r"\texttt{Uniform}",
    "IndependentSynthesizer": r"\texttt{Independent}",
    "GaussianCopulaCategorical": r"\texttt{GCC}",
    "GaussianCopulaCategoricalFuzzy": r"\texttt{GCCF}",
    "GaussianCopulaOneHot": r"\texttt{GCOH}",
    "CopulaGAN": r"\texttt{CopulaGAN}",
    "CLBNSynthesizer": r"\texttt{CLBN}",
    "PrivBNSynthesizer": r"\texttt{PrivBN}",
    "MedganSynthesizer": r"\texttt{Medgan}",
    "VEEGANSynthesizer": r"\texttt{VEEGAN}",
    "TableganSynthesizer": r"\texttt{Tablegan}",
    "TVAESynthesizer": r"\texttt{TVAE}",
    "CTGANSynthesizer": r"\texttt{CTGAN}",
    "GPTSynthesizer": r"\texttt{\textbf{\model (ours)}}",
    "IdentitySynthesizer": r"\texttt{Identity}",
}

real_df = leaderboard[real_cols].dropna(axis=0, how="any")
syn_df = leaderboard[synthetic_cols].dropna(axis=0, how="any")
bay_df = leaderboard[bayesian_cols].dropna(axis=0, how="any")


def make_max_bold(sr):
    id_score = sr.iloc[len(sr)-1]
    sr_ = sr.iloc[0:len(sr)-1]
    true_max = sr_[sr_ <= (id_score + 0.01)].max()

    def to_str(x):
        str_val = f'{x:.2f}'
        if str_val == f'{true_max:.2f}':
            str_val = r'\textbf{' + str_val + r'}'
        elif round(x, 2) > round(id_score, 2) + 0.01:
            str_val = r'\color{red}{\textbf{' + str_val + r'}}'
        return str_val

    sr.iloc[0:len(sr)-1] = sr.iloc[0:len(sr)-1].apply(to_str)
    sr.iloc[len(sr)-1] = f'{sr.iloc[len(sr)-1]:.2f}'
    return sr

def write_table(df, name):
    df.columns = pd.MultiIndex.from_tuples(
        list(map(lambda x: x.split("/"), df))
    )
    df = df.reindex([m for m in models.keys() if m in df.index])
    df.index = [models[i] for i in df.index]
    df = df.apply(make_max_bold)
    table = df.to_latex(float_format="%.2f")
    # table = table.replace("GPTSynthesizer", r"\textbf{\model (ours)}")
    table = table.replace(r"\textbackslash ", "\\")
    table = table.replace(r"\{", r"{")
    table = table.replace(r"\}", r"}")
    table = table.replace(r"syn\_likelihood", r"$\mathcal{L}_{syn}$")
    table = table.replace(r"test\_likelihood", r"$\mathcal{L}_{test}$")
    # table = table.replace(r"micro\_f1", r"$f1_{mi}$")
    table = table.replace(r"macro\_f1", r"f1")
    table = table.replace("accuracy", "acc")
    with open(os.path.join(".", "tables", f"{name}.tex"), "w") as f:
        f.write(table)


write_table(real_df, "real")
write_table(bay_df, "bayesian")
write_table(syn_df, "synthetic")


==> tables/build_tables.py <==
import os
import pandas as pd

# Build dataframe
leaderboard = pd.read_csv(
    os.path.join('.', 'tables', 'leaderboard.csv'), index_col=0)
leaderboard = leaderboard.drop('timestamp', axis=1)

# Real datasets
datasets = {
    'real': ['adult', 'census', 'covtype', 'credit', 'intrusion', 'news'],
    'synthetic': ['grid', 'gridr', 'ring'],
    'bayesian': ['alarm', 'asia', 'child', 'insurance']
}
positions = dict()
for ds in sum(datasets.values(), []):
    ds_columns = [col for col in leaderboard.columns if col.split('/')[0] == ds]
    df = leaderboard[ds_columns].sort_values(ds_columns[-1])
    df = df.dropna(axis=0, how='any')
    ds_type = [k for k, v in datasets.items() if ds in v][0]
    positions[(ds_type, ds)] = \
        len(df.index) - 1 - df.index.get_loc('GPTSynthesizer')
    with open(os.path.join('.', 'tables', f'{ds}.tex'), 'w') as f:
        table = df.to_latex(float_format="%.2f")
        table = table.replace(
            'GPTSynthesizer', r'\textbf{\model (ours)}')
        f.write(table)
# Summary
sr = pd.Series(positions)
sr.index.set_names(['Dataset Type', 'Dataset'], inplace=True)
table = sr.to_latex(float_format="%.2f", header=['model rank'], column_format='llc')
table = table.replace('model', r'\model')
with open(os.path.join('.', 'tables', 'summary.tex'), 'w') as f:
    f.write(table)

